Reducing Label Noise in Anchor-Free Object Detection

Current anchor-free object detectors label all the features that spatially fall inside a predefined central region of a ground-truth box as positive. This approach causes label noise during training, since some of these positively labeled features may be on the background or an occluder object, or they are simply not discriminative features. In this paper, we propose a new labeling strategy aimed to reduce the label noise in anchor-free detectors. We sum-pool predictions stemming from individual features into a single prediction. This allows the model to reduce the contributions of non-discriminatory features during training. We develop a new one-stage, anchor-free object detector, PPDet, to employ this labeling strategy during training and a similar prediction pooling method during inference. On the COCO dataset, PPDet achieves the best performance among anchor-free top-down detectors and performs on-par with the other state-of-the-art methods. It also outperforms all major one-stage and two-stage methods in small object detection (${AP}_{S}$ $31.4$). Code is available at https://github.com/nerminsamet/ppdet

==> bom-remove.sh <==
#!/bin/bash


set -o nounset
set -o errexit


DELETE_ORIG=true
DELETE_FLAG=""
RECURSIVE=false
PROCESSALLFILE=false
PROCESSING_FILES=false
PROCESSALLFILE_FLAG=""
SED_EXEC=sed
USE_EXT=false
FILE_EXT=""
TMP_CMD="mktemp"
TMP_OPTS="--tmpdir="
XDEV=""
ISDARWIN=false


if [ $(uname) == "SunOS" ] ; then
  if [ -x /usr/gnu/bin/sed ] ; then
    echo "Using GNU sed..."
    SED_EXEC=/usr/gnu/bin/sed
  fi 
  TMP_OPTS="-p "
fi


if [ $(uname) == "Darwin" ] ; then
  TMP_OPTS="-t tmp"

  SED_EXEC="perl -pe"
  echo "Using perl..."
  ISDARWIN=true

fi


function usage() {
  echo "bom-remove [-adrx] [-s sed-name] [-e ext] files..."
  echo ""
  echo "  -a    Remove the BOM throughout the entire file."
  echo "  -e    Look only for files with the chosen extensions."
  echo "  -d    Do not overwrite original files and do not remove temp files."
  echo "  -r    Scan subdirectories."
  echo "  -s    Specify an alternate sed implementation."
  echo "  -x    Don't descend directories in other filesystems."
}


function checkExecutable() {
  if ( ! which "$1" > /dev/null 2>&1 ); then
    echo "Cannot find executable:" $1
    exit 4
  fi
}


function parseArgs() {
  while getopts "adfrs:e:x" flag
  do
    case $flag in
      a) PROCESSALLFILE=true ; PROCESSALLFILE_FLAG="-a" ;;
      r) RECURSIVE=true ;;
      f) PROCESSING_FILES=true ;;
      s) SED_EXEC=$OPTARG ;;
      e) USE_EXT=true ; FILE_EXT=$OPTARG ;;
      d) DELETE_ORIG=false ; DELETE_FLAG="-d" ;;
      x) XDEV="-xdev" ;;
      *) echo "Unknown parameter." ; usage ; exit 2 ;; 
    esac
  done


  shift $(($OPTIND - 1))



  if [ $# == 0 ] ; then
    usage;
    exit 2;
  fi



  # fixing darwin
  if [[ $ISDARWIN == true && $PROCESSALLFILE == false ]] ; then
    PROCESSALLFILE=true
    echo "Process all file is implicitly set on Darwin."
  fi

  FILES=("$@")


  if [ ! -n "$FILES" ]; then
    echo "No files specified. Exiting."
  fi


  if [ $RECURSIVE == true ]  && [ $PROCESSING_FILES == true ] ; then
    echo "Cannot use -r and -f at the same time."
    usage
    exit 1
  fi


  checkExecutable $SED_EXEC
  checkExecutable $TMP_CMD
}


function processFile() {
  if [ $(uname) == "Darwin" ] ; then
    TEMPFILENAME=$($TMP_CMD $TMP_OPTS)
  else
    TEMPFILENAME=$($TMP_CMD $TMP_OPTS"$(dirname "$1")")
  fi
  echo "Processing $1 using temp file $TEMPFILENAME"


  if [ $PROCESSALLFILE == false ] ; then 
    cat "$1" | $SED_EXEC '1 s/\xEF\xBB\xBF//' > "$TEMPFILENAME"
  else
    cat "$1" | $SED_EXEC 's/\xEF\xBB\xBF//g' > "$TEMPFILENAME"
  fi


  if [ $DELETE_ORIG == true ] ; then
    if [ ! -w "$1" ] ; then
      echo "$1 is not writable. Leaving tempfile."
    else
      echo "Removing temp file..."
      mv "$TEMPFILENAME" "$1"
    fi
  fi
}


function doJob() {
  # Check if the script has been called from the outside.
  if [ $PROCESSING_FILES == true ] ; then
    for i in $(seq 1 ${#FILES[@]})
    do
      echo ${FILES[$i-1]}
      processFile "${FILES[$i-1]}"
    done


  else
    # processing every file
for i in $(seq 1 ${#FILES[@]})
do
CURRFILE=${FILES[$i-1]}
      # checking if file or directory exist
      if [ ! -e "$CURRFILE" ] ; then echo "File not found: $CURRFILE. Skipping..." ; continue ; fi
      
      # if a paremeter is a directory, process it recursively if RECURSIVE is set
      if [ -d "$CURRFILE" ] ; then
        if [ $RECURSIVE == true ] ; then
          if [ $USE_EXT == true ] ; then
            find "$CURRFILE" $XDEV -type f -name "*.$FILE_EXT" -exec "$0" $DELETE_FLAG $PROCESSALLFILE_FLAG -f "{}" \;
          else
            find "$CURRFILE" $XDEV -type f -exec "$0" $DELETE_FLAG $PROCESSALLFILE_FLAG -f "{}" \;
          fi
        else
          echo "$CURRFILE is a directory. Skipping..."
        fi
      else
        processFile "$CURRFILE"
      fi
    done
  fi
}


parseArgs "$@"
doJob

==> glatex.sh <==
#!/bin/bash


# The doc must be publicly shared. this is the public id of the doc
DOCID='1pT_mvWVCU3FJRKisw-JGgPaPcLrs7KIlCIrCNIRjJVE'
BIBTEXID='17F3wngeqa3Imms-DidHfClMIZaASLPISuAscD6UG7hs'

TEXFILENAME='ppdet.tex'
BIBTEXFILENAME='references.bib'
AUXFILENAME='ppdet.aux'

wget -O $TEXFILENAME "https://docs.google.com/document/export?format=txt&id=${DOCID}";
wget -O $BIBTEXFILENAME "https://docs.google.com/document/export?format=txt&id=${BIBTEXID}";
./bom-remove.sh $TEXFILENAME; 
./bom-remove.sh $BIBTEXFILENAME; 
rm -rf $AUXFILENAME;

pdflatex $TEXFILENAME
bibtex ${TEXFILENAME%.tex}
pdflatex $TEXFILENAME
pdflatex $TEXFILENAME


